Embedded Model Error Representation for Bayesian Model Calibration

Model error estimation remains one of the key challenges in uncertainty quantification and predictive science. For computational models of complex physical systems, model error, also known as structural error or model inadequacy, is often the largest contributor to the overall predictive uncertainty. This work builds on a recently developed framework of embedded, internal model correction, in order to represent and quantify structural errors, together with model parameters, within a Bayesian inference context. We focus specifically on a Polynomial Chaos representation with additive modification of existing model parameters, enabling a non-intrusive procedure for efficient approximate likelihood construction, model error estimation, and disambiguation of model and data errors' contributions to predictive uncertainty. The framework is demonstrated on several synthetic examples, as well as on a chemical ignition problem.

==> strip_comments.py <==
#!/usr/bin/env python

import ply.lex, argparse, io

#Usage
# python stripcomments.py input.tex > output.tex
# python stripcomments.py input.tex -e encoding > output.tex

def strip_comments(source):
    tokens = (
                'PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
                'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE', 'ESCPCT',
             )
    states = (
                ('linecomment', 'exclusive'), 
                ('commentenv', 'exclusive'), 
                ('verbatim', 'exclusive')
            )
    
    #Deal with escaped backslashes, so we don't think they're escaping %.
    def t_ANY_BACKSLASH(t):
        r"\\\\"
        return t
        
    #One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")
     
    #Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t
    
    #Comment environment, as defined by verbatim package       
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")
    
    #Verbatim environment (different treatment of comments within)   
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t
    
    #Any other character in initial state we leave alone    
    def t_CHAR(t):
        r"."
        return t
        
    def t_NEWLINE(t):
        r"\n"
        return t
    
    #End comment environment    
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        #Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')
    
    #Ignore comments of comment environment    
    def t_commentenv_CHAR(t):
        r"."
        pass
        
    def t_commentenv_NEWLINE(t):
        r"\n"
        pass
    
    #End of verbatim environment    
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t
        
    #Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t
        
    def t_verbatim_NEWLINE(t):
        r"\n"
        return t
    
    #End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        #Newline at the end of a line comment is stripped.
    
    #Ignore anything after a % on a line        
    def t_linecomment_CHAR(t):
        r"."
        pass
        
    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])
    
def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('filename', help = 'the file to strip comments from')
    parser.add_argument('--encoding', '-e', default='utf-8')
    
    args = parser.parse_args()
    
    with io.open(args.filename, encoding=args.encoding) as f:
        source = f.read()
    
    print(strip_comments(source))
    
if __name__ == '__main__':
    main()
